Half-ladder partial waves for all $n,d$ with applications to string theory

Given any four-point scattering amplitude, the partial wave expansion resolves its residues into contributions from individual spin-$s$ internal particles, where each coefficient in the expansion must be non-negative due to unitarity. In this paper, we introduce a partial wave expansion tailored to "half-ladder" Feynman diagrams at generic multiplicity $n$ and spacetime dimension $d$, with scalars on the external lines and massive bosons on the internal lines. Derived by enforcing that the half-ladder residue is an eigenvector of each internal particle's angular momentum, each basis element is written as a sum over products of special functions related to the Gegenbauer polynomials, and we give a set of simple graphical rules for explicitly building any of them at generic $n$ and $d$. To put the formalism into action, we apply our technology to deformed "string theory" amplitudes, defined a priori in any dimension and with arbitrary Regge intercept $\alpha_0$. By constructing multi-particle positivity tests for the half-ladder and "twisted" half-ladder diagrams, we show that the only amplitudes consistent with unitarity are those belonging to open bosonic string theory ($\alpha_0 = -1$) below the critical dimension $d \leq 26$. In particular, we confirm the expectation that $Z$-theory ($\alpha_0 = 0$) fails to define a unitary string theory at finite $\alpha'$. Finally, for the open bosonic string, we show how knowledge of the partial wave expansion allows us to resolve the contributions to the half-ladder diagram from individual degenerate states at a given level and spin in a purely on-shell analysis. As an ancillary file, we include a Python script combwaves.py which implements the partial wave expansion given a generic (twisted) half-ladder residue.

==> anc/combwaves.py <==
# Copyright (c) 2026 Jeffrey V. Backus
# Ancillary file to J. V. Backus, "Half-ladder partial waves for all n,d with applications to string theory" (2026).
# If you use this code in your work, please cite the paper.

"""combwaves.py -- partial waves for the half-ladder diagram at any multiplicity n and spacetime dimension d.

Companion code to "Half-ladder partial waves for all n, d with applications to string theory" (J. V. Backus).
Requires sympy (and numpy for the optional numerical check `check_chart`).

Conventions.  All momenta outgoing, mostly-plus metric.  The n-point half-ladder has external scalars p_1, ..., p_n
and internal lines I_1, ..., I_{n-3} with momenta q_i = p_1 + ... + p_{i+1}, spins s_i and masses M_i.  The internal
vertices carry the vertex labels mu_1, ..., mu_{n-4} with 0 <= mu_i <= min(s_i, s_{i+1}).  The kinematics are the
angles theta_{i,j}, 2 <= i < j <= n-1, represented by the symbols c_ij = cos theta_{i,j} and s_ij = sin theta_{i,j};
a partial wave is a polynomial in these symbols.
Orientation: in the definition cos theta_{i,j} = -G(A_i;B_j)/sqrt(G(A_i;A_i) G(B_j;B_j)) we take A_2 = p_1, A_i = q_{i-2},
B_j = q_{j-1} and B_{n-1} = p_{n-1}, so that theta_{i,j} is the angle between the components of -p_i and p_j orthogonal to
the hinge p_{i+1}, ..., p_{j-1}, uniformly for all i < j (incoming leg i, outgoing leg j).  With this choice the coefficient of
a unitary spin-s exchange is non-negative (at four points C_s is evaluated at 1 + 2t/(M^2 - 4m^2), t = -(p_2 + p_3)^2).  For integer d <= n-1 the row of depth d-3 lives on S^1 and the
wave is the finite limit d -> dd of the general formulas (rescaled by (d-dd)^power when dd = 3, 4); for d < n-1 the
angles of depth d-1 are moreover frozen to cos theta = e_ij = +-1 and the deeper ones drop out (Gram determinant
conditions); the frozen signs appear as the symbols e_ij.

Workflow (the three-step expansion of a residue):

    >>> import sympy as sp, combwaves as cw
    >>> V = cw.chart(5)                                            # chart symbols
    >>> X = cw.planar_X(5, [M1sq, M2sq], [m1sq, ..., m5sq], V)     # planar invariants on the chart
    >>> R = sp.expand(...)                                         # the residue, written with the X[(i,j)]
    >>> cw.expandresidue(5, R, V)                                  # {(spins, vers): coefficient}, symbolic d
    >>> cw.expandresidue(5, R, V, 9)                               # the same at d = 9
    >>> cw.project(5, (1,1), (1,), R, V, 9)                        # one coefficient
    >>> W, V = cw.wave(5, (1,1), (1,), dd=9)                       # one basis element

Main routines: chart, planar_X, wave, inner, norm_sq, project, expandresidue.
Building blocks: gegenbauer, b, A, T, C (special functions); label_sets, normalization, coeff, term (label triangle
and coefficient matrix); chart_trunc, truncate, label_sets_trunc, wigner_d, coeff_trunc, term_trunc, wave_trunc,
inner_trunc, trunc_info (Gram-truncated expansion, integer d < n-1); norm_sq_recursion (closed-form norms);
check_chart (numerical check of the angle definitions).  Run `python3 combwaves.py` for a self-test.
"""
import itertools, functools, sympy as sp

__version__ = '2026-09-23'

d = sp.Symbol('d')                  # the spacetime dimension, kept symbolic unless a value is supplied
_rf = sp.rf
_half = sp.Rational(1, 2)

def _order(k, D=d):
    """the Gegenbauer order (D-4-k)/2 attached to depth k of the label triangle."""
    return (D-4-k)*_half

# ================================================================== special functions ==================
def gegenbauer(n, lam, x):
    """Gegenbauer polynomial C^{(lam)}_n(x), expanded (valid for symbolic lam, including the limits lam -> 0, -1/2
    understood through the coefficients)."""
    return sp.expand(sum((-1)**k*_rf(lam, n-k)/(sp.factorial(k)*sp.factorial(n-2*k))*(2*x)**(n-2*k)
                         for k in range(n//2+1)))

def b(n, m, lam):
    """coefficients b_{n,m}(lam) of the Gegenbauer addition theorem; b_{n,0} in its cancelled form n!/(2 lam)_n."""
    if m == 0: return sp.factorial(n)/_rf(2*lam, n)
    return 2**(2*m)*sp.factorial(n-m)*_rf(lam, m)**2*(2*lam+2*m-1)/_rf(2*lam-1, n+m+1)

def _rho(m, l):
    """((2l-1)!!)^2 (m-l)!/(m+l)!  =  lim_{lam -> 1/2} (2 lam - 1) b_{m,l}(lam) / (2 l)   for l >= 1."""
    return sp.factorial2(2*l-1)**2*sp.factorial(m-l)/sp.factorial(m+l)

def _bres(n, m):
    """lim_{lam -> 1/2} (2 lam - 1) b_{n,m}(lam) for m >= 1, and 1 for m = 0."""
    return 2*m*_rho(n, m) if m >= 1 else sp.Integer(1)

def _w(l, mu1, mu2, lam):
    """the prefactor w_l of the tilt function."""
    p, q = min(mu1, mu2), max(mu1, mu2)
    return sp.binomial(p, l)/sp.binomial(q, l)*b(p, l, lam)/b(p, 0, lam)

def _gamma(j, s, mu1, mu2, l, D):
    """the expansion coefficients gamma_j of the tilt function at dimension D."""
    Dm = abs(mu1-mu2); a0 = (D-3)*_half + l + Dm; n0 = s-Dm-l; Kp = min(mu1, mu2)-l; be = D-3+2*l
    tot = 0
    for i in range(0, min(j, Kp-j)+1):
        tot += ((-1)**(j+i)*sp.factorial(i)*sp.binomial(Kp, j)*sp.binomial(j, i)*sp.binomial(Kp-j, i)
                *_rf(be+Dm+Kp-1, j)*_rf(be+j+i-1, j-i)*_rf(be+Dm+Kp+j-1, i)
                /(_rf(n0-j+1, j)*_rf(n0+Dm-j+1, j)*_rf(n0-j-i+1, i)))
    return sp.cancel(_rf(a0, j)/_rf(a0-Dm, j)*tot)

def A(s, mu, D, c, sn):
    """associated Gegenbauer function A^D_{s,mu}(theta) = sin^mu(theta) C^{(mu + (D-3)/2)}_{s-mu}(cos theta),
    with c = cos theta, sn = sin theta."""
    return sn**mu*gegenbauer(s-mu, mu+(D-3)*_half, c)

def _T_bracket(s, mu1, mu2, l, D, c, sn):
    """sin^{|mu1-mu2|}(theta) times the normalized Gegenbauer sum of the tilt function (equal to 1 at theta = 0)."""
    Dm = abs(mu1-mu2); a0 = (D-3)*_half + l + Dm; n0 = s-Dm-l; Kp = min(mu1, mu2)-l
    K = min(Kp, n0//2)
    V = sum(_gamma(j, s, mu1, mu2, l, D)*gegenbauer(n0-2*j, a0+j, c) for j in range(K+1))
    V1 = sp.expand(V).subs(c, 1)
    return sn**Dm*sp.cancel(sp.expand(V)/V1)

def _c_qp(q, p, D):
    """the constant c_{q,p}(D) of the tilt normalization."""
    lam = _order(0, D); Dq = q-p
    return sp.factorial(Dq)**2*sp.factorial(p)/sp.factorial(q)*4**Dq*_rf(lam+p, Dq)*_rf(lam+p+1, Dq)/_rf(2*lam+p, Dq)

def T(s, mu1, mu2, l, D, c, sn):
    """rescaled tilt function T^D_{s,mu1,mu2,l}(theta), with c = cos theta, sn = sin theta.  At D = 5 exactly the
    individual factors b_{mu,l}(1/2) are singular and only their finite ratio is used."""
    p, q = min(mu1, mu2), max(mu1, mu2); Dq = q-p; lam = _order(0, D)
    pref = sp.sqrt(_rf(s-q+1, Dq)*_rf(s+p+D-3, Dq)/_c_qp(q, p, D))
    if l >= 1 and lam == _half:
        ratio = sp.binomial(p, l)/sp.binomial(q, l)*_bres(p, l)/sp.sqrt(_bres(mu1, l)*_bres(mu2, l))
    else:
        ratio = _w(l, mu1, mu2, lam)/sp.sqrt(b(mu1, l, lam)*b(mu2, l, lam))
    return pref*ratio*_T_bracket(s, mu1, mu2, l, D, c, sn)

def C(l, D, c):
    """the tip function C^{((D-3)/2)}_l(cos theta) at the tip of the triangle, dimension D = d-(n-4)."""
    return gegenbauer(l, (D-3)*_half, c)

# ================================================================== kinematics =========================
def chart(n):
    """the chart symbols {(i,j): (c_ij, s_ij)} = (cos theta_{i,j}, sin theta_{i,j}), 2 <= i < j <= n-1."""
    return {(i, j): sp.symbols('c%d%d s%d%d' % (i, j, i, j)) for i in range(2, n-1) for j in range(i+1, n)}

def _sin_reduce(e, V):
    """cos^k -> cos^(k mod 2) (1 - sin^2)^(k//2) for every chart angle, in numerator and denominator, then cancel."""
    e = sp.cancel(sp.together(sp.expand(e)))
    num, den = sp.fraction(e)
    def red(f):
        for c, s in V.values():
            if f.has(c):
                P = sp.Poly(sp.expand(f), c); out = sp.Integer(0)
                for (k,), co in zip(P.monoms(), P.coeffs()): out += co*c**(k % 2)*(1-s**2)**(k//2)
                f = sp.expand(out)
        return f
    return sp.expand(sp.cancel(red(num)/red(den)))

def planar_X(n, M2, m2, V=None):
    """the planar invariants X_{i,j} = (p_i + ... + p_{j-1})^2, 1 <= i < j <= n, as exact functions of the chart
    symbols.  M2 = (M_1^2, ..., M_{n-3}^2) are the internal masses squared (so X_{1,i+2} = -M_i^2); m2 is the
    external mass squared, one number for all legs or a sequence (m_1^2, ..., m_n^2) (so X_{i,i+1} = -m_i^2).
    Masses may be symbolic.  Returns {(i,j): X_{i,j}}.

    The Gram matrix of q_1, ..., q_{n-3}, p_1 - p_2, p_{n-1} - p_n is reconstructed hinge by hinge from the definition
    of the angles, cos theta_{i,j} = -G(A_i;B_j)/sqrt(G(A_i;A_i) G(B_j;B_j)); every X is then a polynomial in the
    c_ij, s_ij and the square roots of the Kallen functions of the masses."""
    assert len(M2) == n-3, "need n-3 internal masses squared"
    if V is None: V = chart(n)
    L = n-3; N = [sp.sympify(x) for x in M2]
    m = [sp.sympify(m2)]*n if not hasattr(m2, '__len__') else [sp.sympify(x) for x in m2]
    assert len(m) == n, "m2: one external mass squared or a sequence of n"
    S = {k: (N[k-1]+N[k]-m[k+1])/2 for k in range(1, L)}                  # -q_k . q_{k+1}
    def kallen(a, bb, c): return a**2 + bb**2 + c**2 - 2*a*bb - 2*a*c - 2*bb*c
    pt = {2: sp.sqrt(kallen(N[0], m[0], m[1]))/sp.sqrt(N[0])}
    for i in range(3, n-1): pt[i] = sp.sqrt(S[i-2]**2/N[i-2] - N[i-3])
    qt = {n-1: sp.sqrt(kallen(N[L-1], m[n-2], m[n-1]))/sp.sqrt(N[L-1])}
    for j in range(3, n-1): qt[j] = sp.sqrt(S[j-2]**2/N[j-3] - N[j-2])
    g = {}
    def G(x, y): return g[(x, y)] if (x, y) in g else g[(y, x)]
    for k in range(1, L+1): g[('q%d' % k, 'q%d' % k)] = -N[k-1]
    for k in range(1, L): g[('q%d' % k, 'q%d' % (k+1))] = -S[k]
    g[('aL', 'aL')] = N[0]-2*(m[0]+m[1]); g[('aR', 'aR')] = N[L-1]-2*(m[n-2]+m[n-1])
    g[('aL', 'q1')] = m[1]-m[0]; g[('q%d' % L, 'aR')] = m[n-2]-m[n-1]
    At = {2: 'aL'}; Bt = {n-1: 'aR'}
    for i in range(3, n-1): At[i] = 'q%d' % (i-2)
    for j in range(3, n-1): Bt[j] = 'q%d' % (j-1)
    for k in range(1, L+1):
        for i in range(2, n-k):
            j = i+k
            if j > n-1: continue
            H = ['q%d' % mm for mm in range(i-1, j-1)]
            Ai, Bj = At[i], Bt[j]
            GHH = sp.Matrix([[G(a, bb) for bb in H] for a in H])
            gAH = sp.Matrix([[G(Ai, h) for h in H]]); gHB = sp.Matrix([[G(h, Bj)] for h in H])
            proj = (gAH*GHH.inv()*gHB)[0, 0]
            P = pt[i]*sp.prod([V[(i, mm)][1] for mm in range(i+1, j)])
            Q = qt[j]*sp.prod([V[(mm, j)][1] for mm in range(i+1, j)])
            g[(Ai, Bj)] = _sin_reduce(proj + P*Q*V[(i, j)][0], V)
    kv = {1: {'q1': _half, 'aL': _half}, 2: {'q1': _half, 'aL': -_half}}
    for k in range(1, L): kv[k+2] = {'q%d' % k: -1, 'q%d' % (k+1): 1}
    kv[n-1] = {'q%d' % L: -_half, 'aR': _half}; kv[n] = {'q%d' % L: -_half, 'aR': -_half}
    def X(i, j):
        co = {}
        for k in range(i, j):
            for x, c in kv[k].items(): co[x] = co.get(x, 0) + c
        return sp.expand(sum(cx*cy*G(x, y) for x, cx in co.items() for y, cy in co.items()))
    return {(i, j): X(i, j) for i in range(1, n+1) for j in range(i+1, n+1)}

def check_chart(n, M2, m2, V=None, seed=1):
    """numerical check of the angle definitions: recomputes cos theta_{i,j} = -G(A_i;B_j)/sqrt(G(A_i;A_i) G(B_j;B_j))
    from the X's of planar_X at a random chart point; returns the worst deviation.  Use a physical mass configuration
    (all Kallen functions positive, e.g. M2 = (16, 9, 4), m2 = 1/4), otherwise the chart point is complex.  Needs numpy."""
    import random, numpy as np; random.seed(seed)
    if V is None: V = chart(n)
    X = planar_X(n, M2, m2, V)
    mext = [float(m2)]*n if not hasattr(m2, '__len__') else [float(x) for x in m2]
    th = {key: random.uniform(0.3, 2.8) for key in V}
    sub = {}
    for key, (c, s) in V.items(): sub[c] = sp.cos(th[key]); sub[s] = sp.sin(th[key])
    Xn = {key: complex(sp.N(val.subs(sub), 30)) for key, val in X.items()}
    def Xg(i, j):
        if i == j: return 0
        if j == n+1: return Xg(1, i)
        if i > j: return Xg(j, i)
        return Xn[(i, j)]
    def pp(a, bb):
        if a == bb: return -mext[a-1]
        if a > bb: a, bb = bb, a
        return (Xg(a, bb+1) + Xg(a+1, bb) - Xg(a, bb) - Xg(a+1, bb+1))/2
    def vec(name):
        if name == 'p1': return {1: 1}
        if name == 'pn': return {n: 1}
        if name == 'pnm1': return {n-1: 1}
        k = int(name[1:]); return {i: 1 for i in range(1, k+2)}
    def dot(u, v): return sum(cu*cv*pp(a, bb) for a, cu in u.items() for bb, cv in v.items())
    worst = 0
    for (i, j) in V:
        Ai = 'p1' if i == 2 else 'q%d' % (i-2); Bj = 'pnm1' if j == n-1 else 'q%d' % (j-1)
        H = ['q%d' % k for k in range(i-1, j-1)]
        def Gdet(a, bb):
            rows = [[dot(vec(a), vec(bb))] + [dot(vec(a), vec(h)) for h in H]]
            for h1 in H: rows.append([dot(vec(h1), vec(bb))] + [dot(vec(h1), vec(h2)) for h2 in H])
            return np.linalg.det(np.array(rows, dtype=complex))
        cth = -Gdet(Ai, Bj)/np.sqrt(Gdet(Ai, Ai)*Gdet(Bj, Bj))
        worst = max(worst, abs(cth - np.cos(th[(i, j)])))
    return worst

# ================================================================== label triangle and coefficients ====
def _rows(n, spins, vers):
    """the label triangle with the spin row and the vertex row filled and the deeper rows empty."""
    assert len(spins) == n-3 and len(vers) == n-4, "need n-3 spins and n-4 vertex labels"
    assert all(0 <= vers[i] <= min(spins[i], spins[i+1]) for i in range(n-4)), "need 0 <= mu_i <= min(s_i, s_{i+1})"
    return [list(spins), list(vers)] + [[None]*(n-3-r) for r in range(2, n-3)]

def label_sets(n, spins, vers):
    """all fillings L of the label triangle: L[0] = spins, L[1] = vertex labels, and rows r >= 2 with
    0 <= l^{(r)}_p <= min(l^{(r-1)}_p, l^{(r-1)}_{p+1})."""
    R = _rows(n, spins, vers)
    def rec(r):
        if r > n-4:
            yield [row[:] for row in R]; return
        ranges = [range(min(R[r-1][p], R[r-1][p+1])+1) for p in range(n-3-r)]
        for vals in itertools.product(*ranges):
            R[r] = list(vals)
            yield from rec(r+1)
    yield from rec(2)

def normalization(n, spins, vers, D=d):
    """the normalization N^{(n)} of the partial wave (interior spins s_2, ..., s_{n-4})."""
    s, m = list(spins), list(vers)
    N = sp.Integer(-1)**sum(min(m[i], m[i+1]) for i in range(len(m)-1))
    for j in range(2, n-3):
        N *= sp.sqrt(b(m[j-2], 0, _order(0, D))*b(m[j-1], 0, _order(0, D))
                     /(b(s[j-1], m[j-2], _order(-1, D))*b(s[j-1], m[j-1], _order(-1, D))))
    return N

def coeff(n, L, D=d):
    """the coefficient Y_L of one filled label triangle L, including the normalization N^{(n)}."""
    Y = normalization(n, L[0], L[1], D)
    for r in range(2, n-3):
        row, par = L[r], L[r-1]
        Y *= sp.Integer(-1)**(sum(row) + sum(min(row[i], row[i+1]) for i in range(len(row)-1)))
        Y *= sp.sqrt(b(par[0], row[0], _order(r-2, D))*b(par[-1], row[-1], _order(r-2, D)))
        for p, t in enumerate(row):
            e = 1 - _half*((p == 0) + (p == len(row)-1))
            Y *= b(t, 0, _order(r-1, D))**e
    return Y

def term(n, L, V, dd=None):
    """the product of special functions of one filled label triangle L, by the placement rules: A on the left and
    right edges, C at the tip, T everywhere else."""
    t = sp.Integer(1)
    for r in range(0, n-3):
        D = d-r
        for p in range(1, n-2-r):
            key = (p+1, p+2+r); c, sn = V[key]
            if r == n-4: t *= C(L[r][0], D, c)
            elif p == 1: t *= A(L[r][0], L[r+1][0], D, c, sn)
            elif p == n-3-r: t *= A(L[r][p-1], L[r+1][p-2], D, c, sn)
            else: t *= T(L[r][p-1], L[r+1][p-2], L[r+1][p-1], L[r+2][p-2], D, c, sn)
    return t if dd is None else t.subs(d, dd)

def _wave_generic(n, spins, vers, dd=None):
    """the general-d partial wave (d >= n-1 or symbolic): sum over the label triangle of coefficient x term."""
    V = chart(n)
    total = sum(coeff(n, L)*term(n, L, V) for L in label_sets(n, spins, vers))
    if dd is not None: total = total.subs(d, dd)
    return sp.expand(total), V

# ================================================================== inner product and norms ============
def weight(n, key, D=d):
    """exponent of sin theta_{i,j} in the measure: d - 2 - (j - i)."""
    return D-2-(key[1]-key[0])

@functools.lru_cache(maxsize=None)
def _angle_int(a, W):
    """int_0^pi sin^W(theta) cos^a(theta) dtheta  (a >= 0 integer; W numeric or symbolic)."""
    if a % 2: return sp.Integer(0)
    return sp.gamma((a+1)*_half)*sp.gamma((W+1)*_half)/sp.gamma((a+W+2)*_half)

def I(a):
    """I_a = int_0^pi sin^a(theta) dtheta."""
    return _angle_int(0, a)

def _inner_generic(n, f, g, V, dd=None):
    """the inner product with the general-d measure, monomial by monomial (symbolic d allowed)."""
    D = d if dd is None else dd
    expr = sp.expand(f*g) if dd is None else sp.expand((f*g).subs(d, dd))
    keys = sorted(V); syms = [x for k in keys for x in V[k]]
    tot = sp.Integer(0)
    for t in sp.Add.make_args(expr):
        cf, mono = t.as_independent(*syms, as_Add=False)
        pw = mono.as_powers_dict()
        val = cf
        for k in keys:
            c, s = V[k]
            val *= _angle_int(int(pw.get(c, 0)), weight(n, k, D)+int(pw.get(s, 0)))
            if val == 0: break
        tot += val
    return sp.factor(sp.gammasimp(sp.simplify(tot))) if dd is None else tot

def _h(lam, nn):
    """the Gegenbauer norm h^{(lam)}_n."""
    return sp.pi*2**(1-2*lam)*sp.gamma(nn+2*lam)/(sp.factorial(nn)*(nn+lam)*sp.gamma(lam)**2)

def _tau(s, mu1, mu2, l, D):
    """int_0^pi sin^{D-3}(theta) [T^D_{s,mu1,mu2,l}(theta)]^2 dtheta  (D numeric)."""
    x = sp.Symbol('x')
    T2 = sp.expand(T(s, mu1, mu2, l, D, x, sp.sqrt(1-x**2))**2)
    return sum(cf*_angle_int(int(k[0]), D-3) for k, cf in sp.Poly(T2, x).terms())

def norm_sq_recursion(n, spins, vers, D):
    """||R^{(n,D)}||^2 from the closed-form recursion (numeric D >= n-1); agrees with norm_sq by direct integration."""
    s, m = list(spins), list(vers)
    if n == 5:
        nu = (D-3)*_half
        return _h(m[0]+nu, s[0]-m[0])*_h(m[0]+nu, s[1]-m[0])*_h(nu-_half, m[0])
    pre = normalization(n, s, m, D)**2*_h(m[0]+(D-3)*_half, s[0]-m[0])*_h(m[-1]+(D-3)*_half, s[-1]-m[-1])
    tot = 0
    for l in itertools.product(*[range(min(m[a], m[a+1])+1) for a in range(n-5)]):
        Y2 = sp.prod([b(m[a], l[a], _order(0, D))*b(m[a+1], l[a], _order(0, D)) for a in range(n-5)])
        taus = sp.prod([_tau(s[r-1], m[r-2], m[r-1], l[r-2], D) for r in range(2, n-3)])
        tot += Y2*taus*norm_sq_recursion(n-1, m, list(l), D-1)
    return pre*tot

# ================================================================== Gram-truncated expansion, d < n-1 ==
# r* = d-3 is the row of angles on S^1; rows r <= r*-2 keep the general-d functions at dimension d-r; row r*-1 uses
# the d = 4 functions (associated Legendre and Wigner-d brackets); row r* uses cos(l theta), sin(l theta); the frozen
# row r*+1 (labels in {0,1}) contributes (-e_p)^{l_p}; deeper rows vanish.  The truncated wave is the limit d -> d*
# of the general wave, rescaled by (d-d*)^{-power} when the general normalization vanishes or diverges (d* = 3, 4).

def _rstar(D):
    """the row r* = d-3 whose angles live on S^1 at integer d."""
    return int(D)-3
def _depth(key):
    """the depth j-i of the angle theta_{i,j}."""
    return key[1]-key[0]
def _is_truncated(n, D):
    """True when D is an integer <= n-1, i.e. the wave is a limit d -> D of the general formulas."""
    return D is not None and getattr(sp.sympify(D), 'is_Integer', False) and int(D) <= n-1
def _nu(l):
    """1 for l > 0 and 0 for l = 0 (counts the labels whose d = 4 normalization vanishes)."""
    return 1 if l > 0 else 0

def chart_trunc(n, D):
    """(chart, dynamical keys, frozen keys, absent keys, {frozen key: sign symbol e_ij}) at integer D <= n-1
    (nothing is frozen or absent at D = n-1)."""
    V = chart(n); D = int(D)
    dyn = [k for k in sorted(V) if _depth(k) <= D-2]
    fro = [k for k in sorted(V) if _depth(k) == D-1]
    absn = [k for k in sorted(V) if _depth(k) >= D]
    eps = {k: sp.Symbol('e%d%d' % k) for k in fro}
    return V, dyn, fro, absn, eps

def truncate(f, n, D):
    """restrict a polynomial in the chart symbols to the Gram-truncated kinematics at integer D <= n-1: frozen sines
    to 0, frozen cosines to the signs e_ij (reduced by e_ij^2 = 1); absent angles must drop out."""
    V, dyn, fro, absn, eps = chart_trunc(n, D)
    sub = {}
    for k in fro: sub[V[k][0]] = eps[k]; sub[V[k][1]] = 0
    for k in absn: sub[V[k][1]] = 0
    g = sp.expand(sp.sympify(f).subs(sub))
    if fro:                                   # reduce e_ij^2 = 1 first: factors (1 - e_ij^2) multiplying absent angles vanish
        P = sp.Poly(g, *[eps[k] for k in fro])
        g = sp.expand(sum(cf*sp.prod([eps[k]**(e % 2) for k, e in zip(fro, mon)]) for mon, cf in P.terms()))
    bad = [V[k][0] for k in absn if g.has(V[k][0])]
    if bad: raise ValueError("expression depends on absent angles %s after truncation" % bad)
    return g

def label_sets_trunc(n, spins, vers, D):
    """the fillings of the label triangle that survive at integer D <= n-1: rows >= r*+2 zero, row r*+1 in {0,1}."""
    rs = _rstar(D); out = []
    for L in label_sets(n, spins, vers):
        if any(x != 0 for r in range(rs+2, n-3) for x in L[r]): continue
        if rs+1 <= n-4 and any(x > 1 for x in L[rs+1]): continue
        out.append(L)
    return out

def wigner_d(j, mp, m, c, sn):
    """Wigner d^j_{m',m}(beta) as a polynomial in c = cos beta, sn = sin beta (convention d^1_{1,0} = -sin(beta)/sqrt2)."""
    tot = sp.Integer(0)
    pref = sp.sqrt(sp.factorial(j+mp)*sp.factorial(j-mp)*sp.factorial(j+m)*sp.factorial(j-m))
    for k in range(0, 2*j+1):
        if j+m-k < 0 or j-k-mp < 0 or k-m+mp < 0: continue
        a, bb = 2*j-2*k+m-mp, 2*k-m+mp
        coef = sp.Integer(-1)**(k-m+mp)*pref/(sp.factorial(j+m-k)*sp.factorial(k)*sp.factorial(j-k-mp)*sp.factorial(k-m+mp))
        if a % 2 == 0: mon = ((1+c)/2)**(a//2)*((1-c)/2)**(bb//2)
        else: mon = (sn/2)*((1+c)/2)**((a-1)//2)*((1-c)/2)**((bb-1)//2)
        tot += coef*mon
    return sp.expand(tot)

def coeff_trunc(n, L, D):
    """the coefficient of the truncated basis function of the label set L at integer D, 3 <= D <= n-1, together with
    the power p such that wave_trunc = lim_{d -> D} (d-D)^{-p} x (general wave); returns (coefficient, p)."""
    D = int(D); rs = _rstar(D); spins, vers = L[0], L[1]
    assert 3 <= D <= n-1
    kap = L[rs+1] if rs+1 <= n-4 else []
    sign = sp.Integer(-1)**sum(kap[i]*kap[i+1] for i in range(len(kap)-1))     # frozen-row sign
    power = 0
    if D >= 5:
        Y = normalization(n, spins, vers, D)
        for r in range(2, rs):
            row, par = L[r], L[r-1]
            Y *= sp.Integer(-1)**(sum(row) + sum(min(row[i], row[i+1]) for i in range(len(row)-1)))
            Y *= sp.sqrt(b(par[0], row[0], _order(r-2, D))*b(par[-1], row[-1], _order(r-2, D)))
            for p, t in enumerate(row):
                e = 1 - _half*((p == 0) + (p == len(row)-1)); Y *= b(t, 0, _order(r-1, D))**e
        l, m = L[rs], L[rs-1]
        Y *= sp.Integer(-1)**(sum(l) + sum(min(l[i], l[i+1]) for i in range(len(l)-1)) + sum(max(l[i]-l[i+1], 0) for i in range(len(l)-1)))
        Y *= sp.Integer(2)**(sum(_nu(x) for x in l) - (n-4-rs))*sp.sqrt(_rho(m[0], l[0])*_rho(m[-1], l[-1]))
        return Y*sign, power
    if D == 4:                                       # the S^1 row is the vertex-label row
        m = list(vers); s = list(spins)
        Y = sp.Integer(-1)**sum(min(m[i], m[i+1]) for i in range(len(m)-1))
        for j in range(2, n-3):
            Y *= (2*_rho(s[j-1], m[j-2]))**sp.Rational(-_nu(m[j-2]), 2)*(2*_rho(s[j-1], m[j-1]))**sp.Rational(-_nu(m[j-1]), 2)
        Y *= sp.Integer(-1)**sum(max(m[i]-m[i+1], 0) for i in range(len(m)-1))
        for p, mp in enumerate(m):
            adj = int(p >= 1) + int(p+2 <= n-4)             # tilt functions T adjacent to mu_{p+1} in the spin row
            Y *= (sp.Integer(1)/mp if mp >= 1 else sp.Integer(2)**sp.Rational(-adj, 2))
        return Y*sign, sum(_nu(x) for x in m)
    # D == 3: the S^1 row is the spin row and the frozen labels are the vertex labels
    s = list(spins); m = list(vers)
    cnt = [(m[p-1] if p >= 1 else 0) + (m[p] if p <= len(m)-1 else 0) for p in range(len(s))]
    Y = sp.Integer(1)
    for p, sp_ in enumerate(s):
        if sp_ >= 1: Y *= sp.Integer(sp_)**(cnt[p]-1); power += 1-cnt[p]
    Y *= sp.Integer(-1)**sum(m[i]*m[i+1] for i in range(len(m)-1))
    return Y, power

def term_trunc(n, L, D, V=None, eps=None):
    """the truncated basis function of the label set L at integer D <= n-1, in the dynamical chart symbols and the
    frozen signs e_ij."""
    D = int(D); rs = _rstar(D)
    V0, dyn, fro, absn, eps0 = chart_trunc(n, D)
    V = V or V0; eps = eps or eps0
    t = sp.Integer(1)
    for r in range(0, n-3):
        for p in range(1, n-2-r):
            key = (p+1, p+2+r); c, sn = V[key]
            if r <= rs-2:
                Dr = D-r
                if p == 1: t *= A(L[r][0], L[r+1][0], Dr, c, sn)
                elif p == n-3-r: t *= A(L[r][p-1], L[r+1][p-2], Dr, c, sn)
                else: t *= T(L[r][p-1], L[r+1][p-2], L[r+1][p-1], L[r+2][p-2], Dr, c, sn)
            elif r == rs-1:
                if p == 1: t *= A(L[r][0], L[r+1][0], 4, c, sn)
                elif p == n-3-r: t *= A(L[r][p-1], L[r+1][p-2], 4, c, sn)
                else:
                    m, l, lp, kp = L[r][p-1], L[r+1][p-2], L[r+1][p-1], L[r+2][p-2]
                    t *= wigner_d(m, l, lp, c, sn) + (-1)**(kp+lp)*wigner_d(m, l, -lp, c, sn)
            elif r == rs:
                l = L[r][p-1]
                if r+1 > n-4: par = 0                                 # D = n-1: nothing below the S^1 row
                else: par = L[r+1][0] if p == 1 else (L[r+1][p-2] if p == n-3-r else L[r+1][p-2]+L[r+1][p-1])
                t *= (sn*sp.chebyshevu(l-1, c) if l >= 1 else 0) if par % 2 else sp.chebyshevt(l, c)
            elif r == rs+1:
                e = eps[key]; k = L[r][p-1]
                t *= (-e)**k
    return sp.expand(t)

def wave_trunc(n, spins, vers, D):
    """the partial wave at integer D <= n-1 as the limit of the general one: (expression, chart, info), with
    info = dict(power=..., eps=..., dyn=..., frozen=..., absent=...), expression = lim_{d -> D} (d-D)^{-power} R^{(n,d)}
    (Gram-truncated for D < n-1; at D = n-1 the last row is on S^1 and nothing is frozen)."""
    V, dyn, fro, absn, eps = chart_trunc(n, D)
    tot = sp.Integer(0); power = None
    for L in label_sets_trunc(n, spins, vers, D):
        Y, pw = coeff_trunc(n, L, D)
        if power is None: power = pw
        assert pw == power
        tot += Y*term_trunc(n, L, D, V, eps)
    if power is None: power = 0
    return sp.expand(tot), V, dict(power=power, eps=eps, dyn=dyn, frozen=fro, absent=absn)

def trunc_info(n, spins, vers, D):
    """the info dictionary of wave_trunc: the rescaling power and the dynamical, frozen and absent angles."""
    return wave_trunc(n, spins, vers, D)[2]

def inner_trunc(n, f, g, D):
    """the inner product at integer D <= n-1: the average over the frozen signs e_ij = +-1 times the integral over the
    dynamical angles with the weights sin^{D-2-depth}; f, g polynomials in the dynamical chart symbols and the e_ij."""
    V, dyn, fro, absn, eps = chart_trunc(n, D)
    expr = sp.expand(f*g)
    syms = [x for k in dyn for x in V[k]] + list(eps.values())
    tot = sp.Integer(0)
    for t in sp.Add.make_args(expr):
        cf, mono = t.as_independent(*syms, as_Add=False)
        pw = mono.as_powers_dict(); val = cf
        if any(int(pw.get(e, 0)) % 2 for e in eps.values()): continue
        for k in dyn:
            c, s = V[k]; W = D-2-_depth(k)
            val *= _angle_int(int(pw.get(c, 0)), W+int(pw.get(s, 0)))
            if val == 0: break
        tot += val
    return tot

# ================================================================== the basis, projections =============
def wave(n, spins, vers, dd=None):
    """the partial wave R^{(n,d)}_{spins;vers} as a polynomial in the chart symbols; returns (expression, chart).
    spins = (s_1, ..., s_{n-3}), vers = (mu_1, ..., mu_{n-4}).  dd = None keeps d symbolic; an integer dd <= n-1
    gives lim_{d -> dd} (d-dd)^{-power} R (power = 0 for dd >= 5; trunc_info): the Gram-truncated wave of Sec. 3.5 for
    dd < n-1, and at dd = n-1 the general wave with its last row on S^1."""
    if _is_truncated(n, dd):
        W, V, info = wave_trunc(n, spins, vers, dd); return W, V
    return _wave_generic(n, spins, vers, dd)

def inner(n, f, g, V, dd=None):
    """the inner product <f, g> of two polynomials in the chart symbols V = chart(n), with the measure
    prod sin^{d-2-(j-i)} theta_{i,j} d theta_{i,j}; dd = None keeps d symbolic (Gamma functions of d).  For integer
    dd <= n-1 both arguments are truncated and the reduced inner product inner_trunc is used."""
    if _is_truncated(n, dd): return inner_trunc(n, truncate(f, n, dd), truncate(g, n, dd), dd)
    return _inner_generic(n, f, g, V, dd)

def norm_sq(n, spins, vers, dd=None):
    """||R^{(n,d)}_{spins;vers}||^2 by direct integration."""
    R, V = wave(n, spins, vers, dd)
    return inner(n, R, R, V, dd)


# ================================================================== fast projection (optional, python-flint) ====
try:
    from flint import fmpq_mpoly_ctx as _fctx, fmpq as _fmpq, Ordering as _fOrd
    _HAVE_FLINT = True
except Exception:                     # python-flint not installed: the pure-Python fallback below is used
    _HAVE_FLINT = False
from fractions import Fraction as _Fr
import math as _math

def _units_split(expr, syms):
    """polynomial in syms whose coefficients are numbers (rationals times square roots) -> {unit: {exponents: Rational}}."""
    idx = {x: i for i, x in enumerate(syms)}; parts = {}
    for t in sp.Add.make_args(sp.expand(expr)):
        cf, mono = t.as_independent(*syms, as_Add=False)
        r, unit = cf.as_coeff_Mul()
        if not r.is_Rational: r, unit = sp.Integer(1), cf
        mon = [0]*len(syms)
        for x, e in mono.as_powers_dict().items():
            if x != 1:
                if x not in idx: raise ValueError("fast projection: unexpected symbol %s" % x)
                mon[idx[x]] = int(e)
        dct = parts.setdefault(unit, {}); mon = tuple(mon); dct[mon] = dct.get(mon, sp.Integer(0)) + r
    return parts

def _poly_mul(A, B, nvars):
    """product of two {exponents: Rational} polynomials, with python-flint when available."""
    if _HAVE_FLINT:
        ctx = _fctx(nvars, _fOrd.lex, ['x%d' % i for i in range(nvars)])
        fa = ctx.from_dict({m: _fmpq(int(c.p), int(c.q)) for m, c in A.items()}); fb = ctx.from_dict({m: _fmpq(int(c.p), int(c.q)) for m, c in B.items()})
        return [(tuple(int(e) for e in m), _Fr(int(c.p), int(c.q))) for m, c in (fa*fb).terms()]
    out = {}
    for ma, ca in A.items():
        for mb, cb in B.items():
            m = tuple(x+y for x, y in zip(ma, mb)); out[m] = out.get(m, 0) + ca*cb
    return [(m, _Fr(int(c.p), int(c.q))) for m, c in out.items() if c != 0]

_PREP_CACHE = {}
_GAM2 = {}
def _gam2(x2):
    """Gamma(x2/2) for integer x2 >= 1 as (Fraction, h): value = Fraction * pi^{h/2}."""
    if x2 not in _GAM2:
        if x2 % 2 == 0: _GAM2[x2] = (_Fr(_math.factorial(x2//2 - 1)), 0)
        else: k = (x2-1)//2; _GAM2[x2] = (_Fr(_math.factorial(2*k), 4**k*_math.factorial(k)), 1)
    return _GAM2[x2]
_AINT = {}
def _angle_int_frac(a, W):
    """int_0^pi sin^W cos^a dtheta for integers a, W >= 0 as (Fraction, h) with value = Fraction * pi^{h/2}; zero for odd a."""
    key = (a, W)
    if key not in _AINT:
        if a % 2: _AINT[key] = (_Fr(0), 0)
        else:
            f1, h1 = _gam2(a+1); f2, h2 = _gam2(W+1); f3, h3 = _gam2(a+W+2); _AINT[key] = (f1*f2/f3, h1+h2-h3)
    return _AINT[key]

def _fast_inner(n, f, g, dd):
    """<f, g> for integer dd, the same number as inner(n, f, g, chart(n), dd): generic measure for dd >= n-1, the reduced
    inner product (frozen signs averaged, absent angles dropped) for dd < n-1.  f, g: polynomials in the chart symbols
    (and, for dd < n-1, the sign symbols e_ij), with numeric coefficients."""
    V, dyn, fro, absn, eps = chart_trunc(n, dd) if _is_truncated(n, dd) else (chart(n), sorted(chart(n)), [], [], {})
    syms = [x for k in dyn for x in V[k]] + [eps[k] for k in fro]; nd = len(dyn); ne = len(fro)
    weights = [dd - 2 - _depth(k) for k in dyn]
    def prep(h):                                   # truncate + split, cached per (object, n, dd): the residue is reused label after label
        key = (id(h), n, dd); hit = _PREP_CACHE.get(key)
        if hit is not None and hit[0] is h: return hit[1]
        parts = _units_split(truncate(h, n, dd) if _is_truncated(n, dd) else h, syms)
        if len(_PREP_CACHE) > 64: _PREP_CACHE.clear()
        _PREP_CACHE[key] = (h, parts); return parts
    F, G = prep(f), prep(g); tot = sp.Integer(0)
    for u, A in F.items():
        for v, B in G.items():
            acc = {}
            for mon, c in _poly_mul(A, B, len(syms)):
                if any(mon[2*nd + t] % 2 for t in range(ne)): continue          # odd power of a frozen sign averages to zero
                val = c; h = 0
                for a in range(nd):
                    if mon[2*a] % 2: val = 0; break
                    fr, hh = _angle_int_frac(mon[2*a], weights[a] + mon[2*a+1]); val *= fr; h += hh
                if val: acc[h] = acc.get(h, _Fr(0)) + val
            for h, val in acc.items():
                if val: tot += u*v*sp.Rational(val.numerator, val.denominator)*sp.pi**sp.Rational(h, 2)
    return sp.expand(tot)

def project_fast(n, spins, vers, residue, V, dd):
    """the same coefficient as project(n, spins, vers, residue, V, dd) at integer dd, through _fast_inner."""
    R, _ = wave(n, spins, vers, dd)
    nn = _fast_inner(n, R, R, dd)
    if nn == 0: return sp.Integer(0)
    return sp.radsimp(_fast_inner(n, R, residue, dd)/nn)

def project(n, spins, vers, residue, V, dd=None):
    """the coefficient of R^{(n,d)}_{spins;vers} in the expansion of `residue` (a polynomial in the chart symbols
    V = chart(n)), <R, residue>/<R, R>.  dd = None keeps d symbolic; for integer dd <= n-1 the truncated basis and
    inner product are used, with the residue restricted to the reduced kinematics.  For integer dd and a residue with
    numeric coefficients the angular integrals are evaluated by the exact monomial integrator (python-flint products when
    installed, pure Python otherwise); otherwise by the symbolic inner product.  Both give the same numbers."""
    if dd is not None and sp.sympify(dd).is_Integer and not (sp.sympify(residue).free_symbols - {x for k in V for x in V[k]}):
        return project_fast(n, spins, vers, residue, V, int(dd))
    return _project_direct(n, spins, vers, residue, V, dd)

def _project_direct(n, spins, vers, residue, V, dd=None):
    """project through the symbolic inner product (symbolic d, non-numeric residues, and the selftest cross-check)."""
    R, _ = wave(n, spins, vers, dd)
    nn = inner(n, R, R, V, dd)
    if nn == 0: return sp.Integer(0)
    c = inner(n, R, residue, V, dd)/nn
    if dd is None: c = sp.factor(sp.gammasimp(sp.expand_func(sp.simplify(c))))
    return c

def all_labels(n, smax):
    """every (spins, vers) with spins <= smax and 0 <= mu_i <= min(s_i, s_{i+1})."""
    out = []
    for spins in itertools.product(range(smax+1), repeat=n-3):
        for vers in itertools.product(*[range(min(spins[i], spins[i+1])+1) for i in range(n-4)]):
            out.append((spins, vers))
    return out

def expandresidue(n, f, V, dd=None, smax=None):
    """all coefficients {(spins, vers): c} of the polynomial f (in the chart symbols V = chart(n)) in the basis,
    over the label sets with spins <= smax.  dd = None keeps d symbolic.  smax = None infers the cutoff from f:
    a wave of spin s has total degree s in the cosine and sine of each polar angle, so smax is the largest such
    degree of f.  Completeness can be checked by resumming: sum(c * wave(n, spins, vers, dd)[0]) == f."""
    if smax is None:
        f = sp.expand(f); smax = 0
        for (i, j), (c, s) in V.items():
            if j == i+1:
                smax = max(smax, sp.Poly(f, c, s).total_degree() if f.has(c) or f.has(s) else 0)
    out = {}
    for spins, vers in all_labels(n, smax):
        c = project(n, spins, vers, f, V, dd)
        if c != 0: out[(spins, vers)] = c
    return out

# ================================================================== the b-basis (monomial vertices) ====
def vertex_matrix(s1, s2, M1sq, M2sq, msq, D=d):
    """the lower-triangular matrix a_{p,mu} of the vertex joining internal lines of spins s1, s2 and masses squared
    M1sq, M2sq, emitting a scalar of mass squared msq, in dimension D (Eqs. (36)-(40)): b-basis = a . mu-basis.  D may be
    symbolic; at D = 4 the matrix is the limit d -> 4 (Eq. (39) is singular there); D = 3 is not supported.  The factor
    N_{s2} = (-1)^{s2} s2!/(2^{s2} (nu_0)_{s2}) of Eqs. (36)-(37) is included, so that the b-basis coefficients are the
    couplings of unit-normalized states (soft vertex = 1 at alpha_0 = 0)."""
    M1sq, M2sq, msq = sp.sympify(M1sq), sp.sympify(M2sq), sp.sympify(msq)
    if D != d and sp.sympify(D) == 4:
        # nu_1 = 0: the mu >= 1 columns diverge like 1/(nu_1)_mu while the mu >= 1 basis elements vanish like (d-4);
        # the truncated waves at d = 4 are lim (d-4)^{-#(mu>=1)} R^{(n,d)}, so the change of basis is the matching limit
        A = vertex_matrix(s1, s2, M1sq, M2sq, msq, d)
        return sp.Matrix(A.rows, A.cols, lambda p, mu: sp.limit((d-4)**(1 if int(mu) >= 1 else 0)*A[int(p), int(mu)], d, 4))
    if D != d and sp.sympify(D) == 3: raise NotImplementedError("the b-basis change of basis at d = 3 (nu_0 = 0) is not implemented")
    nu0, nu1 = _order(-1, D), _order(0, D)
    lam = M1sq**2 + M2sq**2 + msq**2 - 2*M1sq*M2sq - 2*M1sq*msq - 2*M2sq*msq
    if lam == 0: raise ValueError("vertex at threshold (vanishing Kallen function): the b-basis is singular there")
    sig = 2*(M1sq + M2sq - msq)/lam; rho = 4*sp.sqrt(M1sq*M2sq)/lam
    K = min(s1, s2)+1; A = sp.zeros(K, K)
    for pp in range(K):
        for mu in range(pp+1):
            pref = sp.Integer(-1)**mu*2**mu*sp.factorial(pp)*_rf(nu0, mu)**2/_rf(nu1, mu)
            for s_, Msq in ((s1, M1sq), (s2, M2sq)):
                pref *= sp.factorial(s_-mu)/sp.factorial(s_)*sp.sqrt(lam/(4*Msq))**(s_-mu)
            A[pp, mu] = pref*sum(sig**(pp-mu-2*l)*(rho/2)**(2*l)/(sp.factorial(pp-mu-2*l)*sp.factorial(l)*_rf(nu1+mu+1, l))
                                 for l in range((pp-mu)//2+1))
    A = A*(sp.Integer(-1)**s2*sp.factorial(s2)/(2**s2*_rf(nu0, s2)))          # the line factor N_{s2} of Eqs. (36)-(37)
    return A

def _vertex_matrices(n, spins, M2, m2, D):
    """the vertex matrices a^{(i)} of all n-4 internal vertices for the given spins and masses."""
    m = [sp.sympify(m2)]*n if not hasattr(m2, '__len__') else [sp.sympify(x) for x in m2]
    M = [sp.sympify(x) for x in M2]
    return [vertex_matrix(spins[i], spins[i+1], M[i], M[i+1], m[i+2], D) for i in range(n-4)]

def wave_p(n, spins, ps, M2, m2, dd=None):
    """the b-basis element R_{spins;ps} = sum_mu prod_i a^{(i)}_{b_i,mu_i} R_{spins;mu}, ps = (b_1, ..., b_{n-4});
    M2, m2 as in planar_X.  Returns (expression, chart)."""
    D = d if dd is None else dd
    A = _vertex_matrices(n, spins, M2, m2, D)
    V = chart(n); tot = sp.Integer(0)
    for mus in itertools.product(*[range(min(spins[i], spins[i+1])+1) for i in range(n-4)]):
        cf = sp.prod([A[i][ps[i], mus[i]] for i in range(n-4)])
        if cf != 0: tot += cf*wave(n, spins, mus, dd)[0]
    return sp.expand(tot), V

def expandresidue_p(n, f, V, M2, m2, dd=None, smax=None):
    """the expansion of the residue f in the b-basis, {(spins, ps): coefficient} for every label set with spins <= smax
    (default: the total degree of f), in dimension dd (None = symbolic); M2, m2 the internal and external masses squared as in
    planar_X.  The a's carry the line factors of Eqs. (36)-(37) (see vertex_matrix).
    Completeness: sum(c * wave_p(n, spins, ps, M2, m2, dd)[0]) == f."""
    E = expandresidue(n, f, V, dd, smax)
    if n < 5: return E
    D = d if dd is None else dd
    by_spins = {}
    for (spins, mus), c in E.items(): by_spins.setdefault(spins, {})[mus] = c
    out = {}
    for spins, coeffs in by_spins.items():
        Ainv = [A.inv() for A in _vertex_matrices(n, spins, M2, m2, D)]
        for ps in itertools.product(*[range(min(spins[i], spins[i+1])+1) for i in range(n-4)]):
            val = sum(c*sp.prod([Ainv[i][mus[i], ps[i]] for i in range(n-4)]) for mus, c in coeffs.items())
            val = sp.factor(sp.simplify(val))
            if val != 0: out[(spins, ps)] = val
    return out

# ================================================================== self-test ==========================
def selftest():
    """orthogonality, closed-form norms, the three-step expansion of a toy residue with resummation, and the
    Gram-truncated basis at d = 4, the basis exactly at the Gram bound d = n-1, and the b-basis; prints one line per check."""
    # the exact monomial integrator of project() against the symbolic inner product, incl. d = n-1 and truncated d
    V5 = chart(5); X5 = planar_X(5, [16, 9], sp.Rational(1, 4), V5); f5 = sp.expand(X5[(2, 4)]**2*X5[(1, 3)] + X5[(2, 5)]*X5[(3, 5)] - 3*X5[(1, 4)])
    for spins, vers in (((1, 1), (0,)), ((2, 1), (1,)), ((2, 2), (2,)), ((0, 2), (0,))):
        for dd in (4, 5, 9):
            a = project(5, spins, vers, f5, V5, dd); b = _project_direct(5, spins, vers, f5, V5, dd)
            assert sp.simplify(a - b) == 0, ('integrator', spins, vers, dd, a, b)
    print('ok   exact monomial integrator == symbolic inner product at n = 5, d = 4, 5, 9')
    ok = True
    def report(name, good):
        nonlocal ok; ok &= good; print(("ok   " if good else "FAIL ") + name)
    dd = 9
    W1, V6 = wave(6, (2, 2, 2), (1, 2), dd); W2, _ = wave(6, (2, 2, 2), (2, 2), dd); W3, _ = wave(6, (2, 1, 2), (1, 1), dd)
    report("orthogonality at n = 6, d = 9", inner(6, W1, W2, V6, dd) == 0 and inner(6, W1, W3, V6, dd) == 0)
    report("norm by integration = norm by recursion (n = 6)", sp.simplify(inner(6, W1, W1, V6, dd) - norm_sq_recursion(6, (2, 2, 2), (1, 2), dd)) == 0)
    V = chart(5); X = planar_X(5, [sp.Rational(3, 2)]*2, sp.Rational(-1, 2), V)
    R = sp.expand(X[(2, 4)]*X[(3, 5)] + X[(2, 5)])
    E = expandresidue(5, R, V, dd)
    report("toy residue at n = 5: coefficient of (1,1;1) at d = 9 is -7/20", E.get(((1, 1), (1,))) == sp.Rational(-7, 20))
    resum = sp.expand(sum(c*wave(5, s, m, dd)[0] for (s, m), c in E.items()) - R)
    resum = sp.expand(resum.subs({V[(2, 3)][1]**2: 1-V[(2, 3)][0]**2, V[(3, 4)][1]**2: 1-V[(3, 4)][0]**2}))
    report("resummation reproduces the residue", resum == 0)
    Es = expandresidue(5, R, V)
    report("symbolic d: coefficient of (1,1;1) is -7/(4(d-4))", sp.simplify(Es.get(((1, 1), (1,))) + sp.Rational(7, 4)/(d-4)) == 0)
    W4, V4 = wave(6, (1, 1, 1), (1, 1), 4)
    report("truncated basis at n = 6, d = 4 (frozen sign e25 present, power 2)", W4.has(sp.Symbol('e25')) and trunc_info(6, (1, 1, 1), (1, 1), 4)['power'] == 2)
    W5, V5 = wave(5, (1, 1), (1,), 4); R5, _ = wave(5, (1, 1), (1,), None)
    pt = {V5[(2, 3)][0]: sp.Rational(1, 3), V5[(2, 3)][1]: sp.Rational(2, 3), V5[(3, 4)][0]: sp.Rational(1, 5), V5[(3, 4)][1]: sp.Rational(3, 5), V5[(2, 4)][0]: sp.Rational(1, 7)}
    lim = sp.limit(R5.subs(pt)/(d-4), d, 4)
    report("d = n-1 at n = 5: wave(5, .., 4) = lim (d-4)^{-1} R at a point", sp.simplify(W5.subs(pt) - lim) == 0)
    W6a, V6b = wave(6, (2, 2, 2), (1, 2), 5); W6b, _ = wave(6, (2, 2, 2), (2, 2), 5)
    report("d = n-1 at n = 6: finite, nonzero and orthogonal", W6a != 0 and not W6a.has(sp.nan) and inner(6, W6a, W6b, V6b, 5) == 0)
    M2, m2 = [sp.Rational(3, 2)]*2, sp.Rational(-1, 2)
    Ep = expandresidue_p(5, R, V, M2, m2, dd)
    resum = sp.expand(sum(c*wave_p(5, s, q, M2, m2, dd)[0] for (s, q), c in Ep.items()) - R)
    resum = sp.expand(resum.subs({V[(2, 3)][1]**2: 1-V[(2, 3)][0]**2, V[(3, 4)][1]**2: 1-V[(3, 4)][0]**2}))
    report("b-basis at n = 5: coefficients resum to the residue", resum == 0)
    # b-basis at d = 4 (nu_1 = 0): the limiting change of basis must invert the truncated expansion
    n6 = 6; V6 = chart(n6); M26 = [sp.Integer(3), sp.Integer(5), sp.Integer(2)]; m26 = [sp.Integer(-1)]*n6
    lab6 = [((1, 2, 1), (1, 0)), ((2, 2, 2), (2, 1))]; co6 = [sp.Rational(3, 7), sp.Rational(-2, 5)]
    f6 = sp.expand(sum(c*wave_p(n6, s_, q, M26, m26, 4)[0] for (s_, q), c in zip(lab6, co6)))
    E6 = {k: v for k, v in expandresidue_p(n6, f6, V6, M26, m26, 4, smax=2).items() if v != 0}
    report("b-basis at n = 6, d = 4: limiting change of basis inverts the truncated expansion", E6 == dict(zip(lab6, co6)))
    print("all checks passed" if ok else "SOME CHECKS FAILED")
    return ok

if __name__ == '__main__':
    selftest()

